Instability of Holographic Superfuids in Optical Lattice

The instability of superfluids in optical lattice has been investigated using the holographic model. The static and steady flow solutions are numerically obtained from the static equations of motion and the solutions are described as Bloch waves with different Bloch wave vector $k$. Based on these Bloch waves, the instability is investigated at two levels. At the linear perturbation level, we show that there is a critical $k_{c}$ above which the superflow is unstable. At the fully nonlinear level, the intermediate state and final state of unstable superflow are identified through numerical simulation of the full equations of motion. The results show that during the time evolution, the unstable superflow will undergo a chaotic state, where solitons will appear and disappear. The system will settle down to a stable state with $k<k_{c}$ eventually, with a smaller current and a larger condensate.

==> QNM/instability.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43974,        914]
NotebookOptionsPosition[     43659,        900]
NotebookOutlinePosition[     44018,        916]
CellTagsIndexPosition[     43975,        913]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 TemplateBox[{GraphicsBox[
    GraphicsComplexBox[CompressedData["
1:eJyFVgtQE9caDlitFRuQUUHb62t4CIIgKI+C+cWrcoMVhYpKkYIUQUspKohY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     "], {{{
        EdgeForm[], 
        RGBColor[0.148, 0.33, 0.54], 
        GraphicsGroupBox[{
          
          PolygonBox[{{32, 21, 31}, {42, 52, 53}, {63, 53, 52}, {73, 74, 
           63}, {66, 55, 65}, {76, 65, 75}, {32, 33, 22}, {123, 77, 189}, {53,
            64, 54}, {43, 44, 33}, {42, 53, 43}, {44, 43, 54}, {65, 54, 64}, {
           145, 52, 142}, {55, 54, 65}, {155, 73, 150}, {77, 66, 76}, {54, 43,
            53}, {142, 52, 141}, {53, 63, 64}, {66, 65, 76}, {22, 21, 32}, {
           31, 42, 32}, {137, 31, 134}, {183, 76, 181}, {54, 55, 44}, {163, 
           73, 155}, {170, 74, 168}, {22, 11, 21}, {43, 32, 42}, {165, 73, 
           163}, {33, 32, 43}, {129, 10, 126}, {11, 10, 21}, {74, 64, 63}, {
           134, 31, 133}, {176, 75, 174}, {64, 75, 65}, {64, 74, 75}}], 
          
          PolygonBox[{{168, 74, 73, 165}, {141, 52, 42, 138}, {133, 31, 21, 
           130}, {150, 73, 63, 146}, {130, 21, 10, 129}, {174, 75, 74, 170}, {
           189, 77, 76, 183}, {138, 42, 31, 137}, {146, 63, 52, 145}, {181, 
           76, 75, 176}}]}]}, {
        EdgeForm[], 
        RGBColor[
        0.3524025870752068, 0.42755362485071163`, 0.6119103002497187], 
        GraphicsGroupBox[{
          
          PolygonBox[{{146, 62, 150}, {16, 5, 15}, {26, 15, 25}, {15, 5, 4}, {
           6, 16, 17}, {122, 2, 125}, {8, 7, 18}, {24, 25, 14}, {6, 5, 16}, {
           6, 17, 7}, {18, 7, 17}, {13, 24, 14}, {27, 37, 38}, {3, 2, 13}, {3,
            14, 4}, {29, 30, 19}, {37, 26, 36}, {36, 26, 25}, {62, 51, 61}, {
           3, 13, 14}, {24, 35, 25}, {30, 20, 19}, {14, 15, 4}, {18, 19, 8}, {
           25, 15, 14}, {29, 18, 28}, {35, 46, 36}, {19, 18, 29}, {137, 41, 
           138}, {28, 39, 29}, {40, 29, 39}, {50, 60, 61}, {28, 38, 39}, {138,
            41, 141}, {40, 41, 30}, {49, 48, 59}, {39, 50, 40}, {49, 60, 
           50}, {49, 59, 60}, {46, 47, 36}, {27, 38, 28}, {58, 48, 47}, {46, 
           57, 47}, {41, 40, 51}, {47, 37, 36}, {38, 48, 49}, {48, 37, 47}, {
           51, 40, 50}, {59, 48, 58}, {38, 49, 39}, {39, 49, 50}, {57, 58, 
           47}, {38, 37, 48}, {27, 26, 37}, {17, 28, 18}, {35, 36, 25}, {28, 
           17, 27}, {130, 20, 133}, {131, 24, 132}, {139, 46, 140}, {127, 13, 
           128}, {154, 70, 153}, {149, 68, 147}, {19, 9, 8}, {145, 62, 146}, {
           135, 35, 136}, {70, 59, 69}, {61, 72, 62}, {60, 59, 70}, {71, 72, 
           61}, {60, 71, 61}, {152, 69, 151}, {69, 59, 58}, {60, 70, 71}, {
           159, 72, 158}, {30, 29, 40}, {57, 68, 58}, {147, 68, 148}, {143, 
           57, 144}, {68, 69, 58}, {50, 61, 51}, {16, 27, 17}, {16, 15, 26}, {
           129, 20, 130}, {9, 19, 20}, {157, 71, 156}, {16, 26, 27}}], 
          
          PolygonBox[{{153, 70, 69, 152}, {182, 181, 176, 177}, {177, 176, 
           174, 175}, {150, 62, 72, 155}, {132, 24, 13, 127}, {142, 51, 62, 
           145}, {190, 189, 183, 184}, {144, 57, 46, 139}, {134, 30, 41, 
           137}, {158, 72, 71, 157}, {124, 123, 189, 190}, {141, 41, 51, 
           142}, {166, 165, 163, 164}, {169, 168, 165, 166}, {171, 170, 168, 
           169}, {175, 174, 170, 171}, {140, 46, 35, 135}, {136, 35, 24, 
           131}, {184, 183, 181, 182}, {148, 68, 57, 143}, {151, 69, 68, 
           149}, {156, 71, 70, 154}, {133, 20, 30, 134}, {128, 13, 2, 122}, {
           126, 9, 20, 129}}], 
          PolygonBox[{{164, 163, 155, 72, 159}}]}]}, {
        EdgeForm[], 
        RGBColor[0.5678093190512381, 0.5032556712320645, 0.4852814226663648], 
        GraphicsGroupBox[{
          
          PolygonBox[{{187, 83, 185}, {177, 86, 182}, {143, 67, 148}, {79, 89,
            90}, {213, 87, 210}, {127, 23, 132}, {184, 87, 190}, {160, 88, 
           219}, {131, 34, 136}, {79, 90, 80}, {90, 89, 100}, {195, 84, 
           193}, {139, 56, 144}, {222, 111, 240}, {149, 79, 151}, {152, 80, 
           153}, {173, 81, 172}, {179, 82, 178}, {200, 85, 198}, {159, 83, 
           164}, {206, 86, 204}, {135, 45, 140}, {122, 12, 128}, {79, 78, 
           89}, {154, 81, 156}, {157, 82, 158}, {166, 84, 169}, {171, 85, 
           175}, {197, 90, 192}}], 
          
          PolygonBox[{{144, 56, 67, 143}, {156, 81, 82, 157}, {223, 100, 111, 
           222}, {147, 78, 79, 149}, {140, 45, 56, 139}, {136, 34, 45, 135}, {
           132, 23, 34, 131}, {148, 67, 78, 147}, {125, 1, 12, 122}, {172, 81,
            80, 167}, {167, 80, 90, 197}, {164, 83, 84, 166}, {169, 84, 85, 
           171}, {178, 82, 81, 173}, {219, 88, 87, 213}, {210, 87, 86, 206}, {
           151, 79, 80, 152}, {193, 84, 83, 187}, {192, 90, 100, 223}, {153, 
           80, 81, 154}, {175, 85, 86, 177}, {185, 83, 82, 179}, {158, 82, 83,
            159}, {204, 86, 85, 200}, {190, 87, 88, 124}, {198, 85, 84, 
           195}, {182, 86, 87, 184}, {128, 12, 23, 127}}]}]}, {
        EdgeForm[], 
        RGBColor[0.7832160510272694, 0.5789577176134174, 0.3586525450830109], 
        GraphicsGroupBox[{
          
          PolygonBox[{{197, 91, 167}, {226, 102, 227}, {202, 92, 203}, {167, 
           91, 172}, {101, 112, 102}, {101, 102, 91}, {222, 101, 223}, {173, 
           92, 178}, {102, 92, 91}, {223, 101, 192}}], 
          
          PolygonBox[{{196, 195, 193, 194}, {203, 92, 102, 226}, {240, 112, 
           101, 222}, {205, 204, 200, 201}, {201, 200, 198, 199}, {192, 101, 
           91, 197}, {207, 206, 204, 205}, {194, 193, 187, 188}, {214, 213, 
           210, 211}, {188, 187, 185, 186}, {211, 210, 206, 207}, {161, 160, 
           219, 220}, {199, 198, 195, 196}, {186, 185, 179, 180}, {172, 91, 
           92, 173}, {220, 219, 213, 214}, {227, 102, 112, 243}}], 
          PolygonBox[{{180, 179, 178, 92, 202}}]}]}, {
        EdgeForm[], 
        RGBColor[0.915754438179441, 0.6593860954486026, 0.33883875835626726`], 
        GraphicsGroupBox[{
          
          PolygonBox[{{196, 95, 199}, {231, 103, 232}, {201, 96, 205}, {226, 
           103, 203}, {202, 93, 180}, {229, 96, 228}, {180, 93, 186}, {216, 
           96, 229}, {218, 94, 217}, {188, 94, 194}, {243, 113, 227}, {225, 
           95, 224}}], 
          
          PolygonBox[{{232, 103, 113, 244}, {212, 211, 207, 208}, {209, 93, 
           103, 231}, {215, 214, 211, 212}, {203, 103, 93, 202}, {162, 161, 
           220, 221}, {228, 96, 95, 225}, {194, 94, 95, 196}, {227, 113, 103, 
           226}, {186, 93, 94, 188}, {199, 95, 96, 201}, {221, 220, 214, 
           215}, {217, 94, 93, 209}, {224, 95, 94, 218}}], 
          PolygonBox[{{208, 207, 205, 96, 216}}]}]}, {
        EdgeForm[], 
        RGBColor[0.9501644592618742, 0.7454111481546855, 0.4455098237118099], 
        GraphicsGroupBox[{
          
          PolygonBox[{{237, 98, 236}, {244, 114, 232}, {104, 114, 115}, {225, 
           106, 228}, {215, 98, 221}, {209, 104, 217}, {242, 106, 241}, {218, 
           105, 224}, {231, 104, 209}, {234, 97, 233}, {104, 115, 105}, {208, 
           97, 212}, {191, 99, 239}, {216, 97, 208}, {235, 106, 242}}], 
          
          PolygonBox[{{241, 106, 105, 238}, {221, 98, 99, 162}, {224, 105, 
           106, 225}, {217, 104, 105, 218}, {238, 105, 115, 246}, {232, 114, 
           104, 231}, {236, 98, 97, 234}, {239, 99, 98, 237}, {212, 97, 98, 
           215}}], 
          
          PolygonBox[{{233, 97, 216, 229, 230}, {230, 229, 228, 106, 
           235}}]}]}, {
        EdgeForm[], 
        RGBColor[0.9845744803443073, 0.8314362008607681, 0.5521808890673525], 
        GraphicsGroupBox[{
          
          PolygonBox[{{230, 107, 233}, {234, 108, 236}, {238, 116, 241}, {237,
            109, 239}, {253, 110, 252}, {235, 107, 230}, {248, 108, 247}, {
           246, 116, 238}, {251, 109, 250}}], 
          
          PolygonBox[{{239, 109, 110, 191}, {247, 108, 107, 245}, {236, 108, 
           109, 237}, {241, 116, 117, 242}, {250, 109, 108, 248}, {245, 107, 
           117, 249}, {242, 117, 107, 235}, {252, 110, 109, 251}, {233, 107, 
           108, 234}}]}]}, {
        EdgeForm[], 
        RGBColor[1., 0.95, 0.75], 
        GraphicsGroupBox[{
          
          PolygonBox[{{245, 118, 247}, {248, 119, 250}, {249, 118, 245}, {251,
            120, 252}}], 
          
          PolygonBox[{{250, 119, 120, 251}, {252, 120, 121, 253}, {247, 118, 
           119, 248}}]}]}}, {{}, 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          LineBox[{249, 245, 247, 248, 250, 251, 252, 253}]}, "0.1`"], 
        Annotation[#, 0.1, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          
          LineBox[{191, 239, 237, 236, 234, 233, 230, 235, 242, 241, 238, 
           246}]}, "0.08`"], Annotation[#, 0.08, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          
          LineBox[{162, 221, 215, 212, 208, 216, 229, 228, 225, 224, 218, 217,
            209, 231, 232, 244}]}, "0.06`"], 
        Annotation[#, 0.06, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          
          LineBox[{243, 227, 226, 203, 202, 180, 186, 188, 194, 196, 199, 201,
            205, 207, 211, 214, 220, 161}]}, "0.04`"], 
        Annotation[#, 0.04, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          
          LineBox[{240, 222, 223, 192, 197, 167, 172, 173, 178, 179, 185, 187,
            193, 195, 198, 200, 204, 206, 210, 213, 219, 160}]}, "0.02`"], 
        Annotation[#, 0.02, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          
          LineBox[{124, 190, 184, 182, 177, 175, 171, 169, 166, 164, 159, 158,
            157, 156, 154, 153, 152, 151, 149, 147, 148, 143, 144, 139, 140, 
           135, 136, 131, 132, 127, 128, 122, 125}]}, "0"], 
        Annotation[#, 0, "Tooltip"]& ], 
       TagBox[
        TooltipBox[{
          Directive[
           GrayLevel[0], 
           Opacity[0.5], 
           CapForm["Butt"]], 
          
          LineBox[{126, 129, 130, 133, 134, 137, 138, 141, 142, 145, 146, 150,
            155, 163, 165, 168, 170, 174, 176, 181, 183, 189, 123}]}, 
         RowBox[{"-", "0.02`"}]], 
        Annotation[#, -0.02, "Tooltip"]& ], {}, {}}}], {
    DisplayFunction -> Identity, AspectRatio -> 1, 
     AxesOrigin -> {Automatic, Automatic}, DisplayFunction :> Identity, Frame -> 
     True, FrameLabel -> {{
        FormBox["q", TraditionalForm], None}, {
        FormBox["k", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 500, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "GridLinesInFront" -> True}, PlotLabel -> 
     FormBox["\"\[Omega]I (k,q)\"", TraditionalForm], 
     PlotRange -> {{0., 0.5}, {0., 0.5}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{
             
             RasterBox[{{{0.148, 0.33, 0.54}}, {{0.3524025870752068, 
              0.42755362485071163`, 0.6119103002497187}}, {{
              0.5678093190512381, 0.5032556712320645, 0.4852814226663648}}, {{
              0.7832160510272694, 0.5789577176134174, 0.3586525450830109}}, {{
              0.915754438179441, 0.6593860954486026, 
              0.33883875835626726`}}, {{0.9501644592618742, 
              0.7454111481546853, 0.4455098237118097}}, {{0.9845744803443073, 
              0.8314362008607682, 0.5521808890673525}}, {{1., 0.95, 0.75}}}, {{
                Rational[-15, 2], -250}, {
                Rational[15, 2], 250}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], -250}, {
                  Rational[-15, 2], -250}, {
                  Rational[-15, 2], 250}, {
                  Rational[15, 2], 250}, {
                  Rational[15, 2], -250}}, {{
                 7.5, -250}, {-7.5, -250}, {-7.5, 250}, {7.5, 250}, {
                 7.5, -250}}]]}, {
              CapForm[None], {{
                Directive[
                 GrayLevel[0], 
                 Opacity[0.5], 
                 CapForm["Butt"]], 
                CapForm["Butt"], 
                LineBox[
                 NCache[{{
                    Rational[-15, 2], -187.5}, {
                    Rational[15, 2], -187.5}}, {{-7.5, -187.5}, {
                  7.5, -187.5}}]]}, {
                Directive[
                 GrayLevel[0], 
                 Opacity[0.5], 
                 CapForm["Butt"]], 
                CapForm["Butt"], 
                LineBox[
                 NCache[{{
                    Rational[-15, 2], -125.}, {
                    Rational[15, 2], -125.}}, {{-7.5, -125.}, {
                  7.5, -125.}}]]}, {
                Directive[
                 GrayLevel[0], 
                 Opacity[0.5], 
                 CapForm["Butt"]], 
                CapForm["Butt"], 
                LineBox[
                 NCache[{{
                    Rational[-15, 2], -62.5}, {
                    Rational[15, 2], -62.5}}, {{-7.5, -62.5}, {
                  7.5, -62.5}}]]}, {
                Directive[
                 GrayLevel[0], 
                 Opacity[0.5], 
                 CapForm["Butt"]], 
                CapForm["Butt"], 
                LineBox[
                 NCache[{{
                    Rational[-15, 2], 0.}, {
                    Rational[15, 2], 0.}}, {{-7.5, 0.}, {7.5, 0.}}]]}, {
                Directive[
                 GrayLevel[0], 
                 Opacity[0.5], 
                 CapForm["Butt"]], 
                CapForm["Butt"], 
                LineBox[
                 NCache[{{
                    Rational[-15, 2], 62.5}, {
                    Rational[15, 2], 62.5}}, {{-7.5, 62.5}, {7.5, 62.5}}]]}, {
                Directive[
                 GrayLevel[0], 
                 Opacity[0.5], 
                 CapForm["Butt"]], 
                CapForm["Butt"], 
                LineBox[
                 NCache[{{
                    Rational[-15, 2], 125.00000000000003`}, {
                    Rational[15, 2], 125.00000000000003`}}, {{-7.5, 
                  125.00000000000003`}, {7.5, 125.00000000000003`}}]]}, {
                Directive[
                 GrayLevel[0], 
                 Opacity[0.5], 
                 CapForm["Butt"]], 
                CapForm["Butt"], 
                LineBox[
                 NCache[{{
                    Rational[-15, 2], 187.49999999999997`}, {
                    Rational[15, 2], 187.49999999999997`}}, {{-7.5, 
                  187.49999999999997`}, {7.5, 187.49999999999997`}}]]}}}, 
             StyleBox[{Antialiasing -> False, 
               StyleBox[
                
                LineBox[{{7.499999999999999, -250.}, {7.499999999999999, 
                 250.}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.499999999999999, -187.5}, 
                    Offset[{4., 0}, {7.499999999999999, -187.5}]}, {{
                    7.499999999999999, -124.99999999999997`}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -124.99999999999997`}]}, {{
                    7.499999999999999, -62.499999999999986`}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -62.499999999999986`}]}, {{
                    7.499999999999999, 0.}, 
                    Offset[{4., 0}, {7.499999999999999, 0.}]}, {{
                    7.499999999999999, 62.500000000000014`}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    62.500000000000014`}]}, {{7.499999999999999, 
                    125.00000000000003`}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    125.00000000000003`}]}, {{7.499999999999999, 
                    187.49999999999997`}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    187.49999999999997`}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"-0.02\"", -0.02, AutoDelete -> True],
                     NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.499999999999999, -187.5}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.499999999999999, -124.99999999999997`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.02\"", 0.02, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.499999999999999, -62.499999999999986`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.04\"", 0.04, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.499999999999999, 0.}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.06\"", 0.06, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    62.500000000000014`}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.08\"", 0.08, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    125.00000000000003`}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.499999999999999, 
                    187.49999999999997`}], {-1, 0.}, Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], {
                 Directive[
                  AbsoluteThickness[0.2], 
                  GrayLevel[0.4]]}, StripOnInput -> False]}, "GraphicsAxes", 
              StripOnInput -> False]}, PlotRangePadding -> Scaled[0.02], 
            PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 500}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"Blend", "[", 
                   RowBox[{"\"M10DefaultDensityGradient\"", ",", "#1"}], 
                   "]"}], "&"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"-", "0.031810143528972414`"}], ",", 
                   "0.11349636436365369`"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"-", "0.02`"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.02`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.04`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.06`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.08`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.1`", ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                 "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMarkerSize", "\[Rule]", "500"}], ",", 
           RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
           RowBox[{"ScalingFunctions", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"Identity", ",", "Identity"}], "}"}]}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Input",ExpressionUU\
ID->"10886e64-9c8e-4bcc-82fd-c68249998608"]
},
WindowSize->{1904, 1021},
WindowMargins->{{-251, Automatic}, {Automatic, 48}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (2019\:5e744\:67088\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 43097, 878, 1050, "Input",ExpressionUUID->"10886e64-9c8e-4bcc-82fd-c68249998608"]
}
]
*)


